A Gemini view of the galaxy cluster RXC J1504-0248: insights on the nature of the central gaseous filaments

We revisit the galaxy cluster RXC J1504-0248, a remarkable example of a structure with a strong cool core in a near redshift ($z = 0.216$). We performed a combined analysis using photometric and spectroscopic data obtained at Gemini South Telescope. We estimated the cluster mass through gravitational lensing, obtaining $M_{200} = 5.3\pm0.4 \times 10^{14}$ $h_{70}^{-1}$ M$_\odot$ within $R_{200} = 1.56 \pm 0.04$ $h^{-1}_{70}$ Mpc, in agreement with a virial mass estimate. This cluster presents a prominent filamentary structure associated to its BCG, located mainly along its major axis and aligned with the X-ray emission. A combined study of three emission line diagnostic diagrams has shown that the filament emission falls in the so-called transition region of these diagrams. Consequently, several ionizing sources should be playing an meaningful role. We have argued that old stars, often invoked to explain LINER emission, should not be the major source of ionization. We have noticed that most of the filamentary emission has line ratios consistent with the shock excitation limits obtained from shock models. We also found that line fluxes are related to gas velocities (here estimated from line widths) by power-laws with slopes in the range expected from shock models. These models also show, however, that only ~10% of H$\alpha$ luminosity can be explained by shocks. We conclude that shocks probably associated to the cooling of the intracluster gas in a filamentary structure may indeed be contributing to the filament nebular emission, but can not be the major source of ionizing photons.

==> ana.sh <==
latex RXCJ1504.tex
bibtex RXCJ1504.aux
latex RXCJ1504.tex
latex RXCJ1504.tex
dvipdf RXCJ1504.dvi
rm RXCJ1504.lof RXCJ1504.lot RXCJ1504.toc RXCJ1504.aux RXCJ1504.dvi  RXCJ1504.log

